Distributed PI-Control with Applications to Power Systems Frequency Control

This paper considers a distributed PI-controller for networked dynamical systems. Sufficient conditions for when the controller is able to stabilize a general linear system and eliminate static control errors are presented. The proposed controller is applied to frequency control of power transmission systems. Sufficient stability criteria are derived, and it is shown that the controller parameters can always be chosen so that the frequencies in the closed loop converge to nominal operational frequency. We show that the load sharing property of the generators is maintained, i.e., the input power of the generators is proportional to a controller parameter. The controller is evaluated by simulation on the IEEE 30 bus test network, where its effectiveness is demonstrated.

==> Simulations/Powersystems/L_k.m <==
function [ L_k ] = L_k( t )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
t_island    = 10;

% Laplacian matrix
L_k   =   heaviside(t_island-t)*L_k_orig  +   heaviside(t_island-t)*L_k_island;

end



==> Simulations/Powersystems/f.m <==
function [Fx] = f(x)
 

   fx(1)=0.194441094252232*x(1);
   fx(2)=0.746889151997501*x(2);
   fx(3)=0.475558224441359*x(3);
   fx(4)=0.583258581227704*x(4);
   fx(5)=0.260548081851841*x(5);
   fx(6)=0.084822459630836*x(6);
   fx(7)=0.298132851184017*x(7);
   fx(8)=0.917129358876880*x(8);
   fx(9)=0.470518192745995*x(9);
   fx(10)=0.269467553234544*x(10);
   fx(11)=0.762970476944780*x(11);
   fx(12)=0.772172105182967*x(12);
   fx(13)=0.021299624109668*x(13);
   fx(14)=0.879986192497539*x(14);
   fx(15)=0.798170184137338*x(15);
   fx(16)=0.669044416639185*x(16);
   fx(17)=0.296293863351080*x(17);
   fx(18)=0.929952043676770*x(18);
   fx(19)=0.281960434914488*x(19);
   fx(20)=0.168879971344252*x(20);
   fx(21)=0.745166604030062*x(21);
   fx(22)=0.477134351507709*x(22);
   fx(23)=0.653444541099485*x(23);
   fx(24)=0.313027488227721*x(24);
   fx(25)=0.076439457812078*x(25);
   fx(26)=0.791415146963651*x(26);
   fx(27)=0.365383979290258*x(27);
   fx(28)=0.585099389225412*x(28);
   fx(29)=0.183336706183362*x(29);
   fx(30)=0.183336706183362*x(30);
   
   fx = fx';
   
   Fx = (fx);

end

==> Simulations/Powersystems/fcentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,alpha,beta,phi_ref,m,n,L_k,M,D,P_orig)
 
% Demand
P   =    heaviside(t)*P_orig  +   heaviside(-t)*zeros(size(P_orig));

% x = [z', phi_hat, delta', phi']'
xprime  =   [zeros(1,1), zeros(1,1), zeros(1,n), 1/n*ones(1,n); -beta, 0, zeros(1,n), -1/n*ones(1,n) ;zeros(n,1), zeros(n,1), zeros(n,n), eye(n); zeros(n,1), alpha*ones(n,1), -M*L_k, -M*D-alpha*eye(n)]*x + [-phi_ref; phi_ref; zeros(n,1); P];

end

==> Simulations/Powersystems/fcentral_new.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,alpha,beta,gamma,phi_ref,m,n,L_k,M,D,P_orig)
 
% Demand
P   =    heaviside(t)*P_orig  +   heaviside(-t)*zeros(size(P_orig));

% x = [phi_hat, z', phi']'
xprime  =   [zeros(1,1),  -beta/n*ones(1,n), -gamma/n*ones(1,n); zeros(n,1), zeros(n,n), eye(n); alpha*ones(n,1), -M*L_k, -M*D-alpha*eye(n)]*x + [gamma*phi_ref; -phi_ref*ones(n,1); P];

end

==> Simulations/Powersystems/fdecentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_I,gamma1,phi_ref,m,n,L_k,L_c,M,D,P_orig,noise_vec)
 
% x = [delta', omega', z']'

% Demand
P   =    heaviside(t)*P_orig  +   heaviside(-t)*zeros(size(P_orig));

xprime  =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*D-M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma1*L_c]*x + [zeros(n,1); M*P + M*K_P*ones(n,1)*phi_ref + M*K_P*noise_vec; -phi_ref*ones(n,1) + noise_vec];

end

==> Simulations/Powersystems/fdecentral_island.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_I,gamma1,phi_ref,m,n,L_k_orig,L_k_island,L_c_orig,L_c_island,M,D,P_orig,noise_vec)
 
% x = [delta', omega', z']'

% Islanding time
t_island    = 1;

% Laplacian matrix
L_k   =   heaviside(t_island-t)*L_k_orig  +   heaviside(t-t_island)*L_k_island;
L_c   =   heaviside(t_island-t)*L_c_orig  +   heaviside(t-t_island)*L_c_island;


% Demand
P   =    heaviside(t)*P_orig  +   heaviside(-t)*zeros(size(P_orig));

xprime  =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*D-M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma1*L_c]*x + [zeros(n,1); M*P + M*K_P*ones(n,1)*phi_ref + M*K_P*noise_vec; -phi_ref*ones(n,1) + noise_vec];

end

==> Simulations/Powersystems/noise.m <==
% Gaussian Noise

function [noise] = f(n,snr)
 
x       =   zeros(n,1);
noise   =   awgn(x,snr);

end

==> Simulations/Powersystems/powersystem_frequency.m <==

%% Read IEEE test system data files
raw_bus     =   importdata('ieee30cdf_bus.txt');
raw_branch  =   importdata('ieee30cdf_branch.txt');
n           =   size(raw_bus,1);
m           =   size(raw_branch,1);
V_ref       =   132;
phi_ref     =   50;

% Extract system parameters from bus data
V   =   V_ref*ones(n,1); %raw_bus(:,10);
P   =   raw_bus(:,8) - raw_bus(:,6);
M   =   diag(0.00001*ones(size(V)));
D   =   diag(0.001*ones(size(V)));

% Extract system parameters from branch data
% Incidence matrix
B   =   zeros(n,m);
for i=1:m
    B(raw_branch(i,1),i) =  1;
    B(raw_branch(i,2),i) = -1;
end

% Admittance
K   =  diag(raw_branch(:,8))^(-1)*V_ref^2;

% Laplacian matrix
L_k     =   B*K*B';
L_c=L_k;
%L_c     =   B*B';

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   80000*gain;
K_I         =   40000*gain;
gamma_dec   =   1000000;

% Fix unbalanced generation/load
%P(1) = P(1)-16.8;
P       =   zeros(n,1);
P_ss    =   P;
P(2)    =   P(2) - 200000;
P(3)    =   P(3) - 200000;
P(7)    =   P(7) - 200000;

% Fix matlab2tikz memory problem
Nn      =   20;


%% Decentraliced frequency control
options     =   odeset('MaxStep', 0.01, 'AbsTol', 1e-8);
t_min   =   0;
t_max   =   20;
%N_noise =   1000;
snr     =   1000;
noise_vec   =   noise(n,snr);  

% Noise
P_error     =   0.0*(rand(n,1)-rand(n,1));
x0  =   [-(K_I*eye(n)+M*L_k)^(-1)*(M*D*ones(n,1)*phi_ref+P_ss+P_error); phi_ref*ones(n,1); zeros(n,1)];
f2 = @(t,x)(fdecentral(t,x,K_P,K_I,gamma_dec,phi_ref,m,n,L_k,L_c,M,D,P+P_error,noise_vec));
[t_dec,y_dec]   =   ode15s(f2,[t_min,t_max], x0, options); 

figure(1)
clf
plot(t_dec(1:Nn:size(y_dec,1)),y_dec(1:Nn:size(y_dec,1),n+1:2*n));
%axis([t_min t_max 49.0 51.00])
xlabel('t [s]');
ylabel('\omega(t) [Hz]'); 
legend;
matlab2tikz('omega_dec_noise.tikz', 'height', '\fheight', 'width', '\fwidth' );

figure(2)
clf
plot(t_dec(1:Nn:size(y_dec,1)),0.001*(-(y_dec(1:Nn:size(y_dec,1),n+1:2*n)-phi_ref*ones(size(y_dec(1:Nn:size(y_dec,1),n+1:2*n))))*K_P - y_dec(1:Nn:size(y_dec,1),2*n+1:3*n)*K_I));
%axis([t_min t_max 0 70])
xlabel('t [s]');
ylabel('u(t) [kW]');
legend;
matlab2tikz('u_dec_noise.tikz', 'height', '\fheight', 'width', '\fwidth' );

% %% Centraliced frequency control
% options     =   odeset('MaxStep', 0.1, 'AbsTol', 1e-8);
% x0  =   [50; zeros(n,1); phi_ref*ones(n,1)];
% f3 = @(t,x)(fcentral_new(t,x,alpha_cent,beta_cent,gamma_cent,phi_ref,m,n,L_k,M,D,P));
% t_max   =   100;
% t_min   =   -20;
% [t_cen,y_cen]   =   ode15s(f3,[t_min,t_max], x0, options); 
% 
% figure(2)
% clf
% plot(t_cen(1:Nn:size(y_cen,1)),(y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)));
% axis([t_min t_max 49.9 50.02])
% xlabel('t [s]');
% ylabel('\omega(t) [Hz]');
% legend;
% matlab2tikz('omega_cen.tikz', 'height', '\fheight', 'width', '\fwidth' );
% 
% figure(4)
% clf
% plot(t_cen(1:Nn:size(y_cen,1)),1000*(alpha_cent*(-y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)+y_cen(1:Nn:size(y_cen,1),1)*ones(size(y_cen(1,n+2:2*n+1))))) );
% axis([t_min t_max 0 70])
% xlabel('t [s]');
% ylabel('u(t) [kW]');
% legend;
% matlab2tikz('u_cen.tikz', 'height', '\fheight', 'width', '\fwidth' );


==> Simulations/Powersystems/powersystem_frequency_islanding.m <==

%% Read IEEE test system data files
raw_bus     =   importdata('ieee30cdf_bus.txt');
raw_branch  =   importdata('ieee30cdf_branch.txt');
n           =   size(raw_bus,1);
m           =   size(raw_branch,1);
V_ref       =   132;
phi_ref     =   50;

% Extract system parameters from bus data
V   =   V_ref*ones(n,1); %raw_bus(:,10);
P   =   raw_bus(:,8) - raw_bus(:,6);
M   =   diag(0.00001*ones(size(V)));
D   =   diag(0.001*ones(size(V)));

% Extract system parameters from branch data
% Incidence matrix

B_orig   =   zeros(n,m);
for i=1:m
    B_orig(raw_branch(i,1),i) =  1;
    B_orig(raw_branch(i,2),i) = -1;
end

% Islanded incidence matrix
B_island    =   B_orig;
B_island(raw_branch(35,1),35) =  0;
B_island(raw_branch(35,2),35) =  0;
B_island(raw_branch(40,1),40) =  0;
B_island(raw_branch(40,2),40) =  0;
B_island(raw_branch(41,1),41) =  0;
B_island(raw_branch(41,2),41) =  0;

% Admittance
K   =  diag(raw_branch(:,8))^(-1)*V_ref^2;

% Laplacian matrices
L_k     =   B_orig*K*B_orig';
L_c=L_k;
%L_c     =   B*B';

L_k_island     =   B_island*K*B_island';
L_c_island = L_k_island;

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   80000*gain;
K_I         =   40000*gain;
gamma_dec   =   1000;

% Fix unbalanced generation/load
%P(1) = P(1)-16.8;
P       =   zeros(n,1);
P_ss    =   P;
P(2)    =   P(2) - 200000;
P(3)    =   P(3) - 200000;
P(7)    =   P(7) - 200000;

% Fix matlab2tikz memory problem
Nn      =   20;


%% Decentraliced frequency control
options     =   odeset('MaxStep', 0.01, 'AbsTol', 1e-7);
t_min   =   0;
t_max   =   30;
%N_noise =   1000;
snr     =   1000;
noise_vec   =   zeros(n,1);%noise(n,snr);  

% Noise
P_error     =   0.0*(rand(n,1)-rand(n,1));
x0  =   [-(K_I*eye(n)+M*L_k)^(-1)*(M*D*ones(n,1)*phi_ref+P_ss+P_error); phi_ref*ones(n,1); zeros(n,1)];
f2 = @(t,x)(fdecentral_island(t,x,K_P,K_I,gamma_dec,phi_ref,m,n,L_k,L_k_island,L_c,L_c_island,M,D,P+P_error,noise_vec));
[t_dec,y_dec]   =   ode15s(f2,[t_min,t_max], x0, options); 

figure(1)
clf
plot(t_dec(1:Nn:size(y_dec,1)),y_dec(1:Nn:size(y_dec,1),n+1:2*n));
%axis([t_min t_max 49.0 51.00])
xlabel('t [s]');
ylabel('\omega(t) [Hz]'); 
legend;
matlab2tikz('omega_dec_noise_island.tikz', 'height', '\fheight', 'width', '\fwidth' );

figure(2)
clf
plot(t_dec(1:Nn:size(y_dec,1)),0.001*(-(y_dec(1:Nn:size(y_dec,1),n+1:2*n)-phi_ref*ones(size(y_dec(1:Nn:size(y_dec,1),n+1:2*n))))*K_P - y_dec(1:Nn:size(y_dec,1),2*n+1:3*n)*K_I));
%axis([t_min t_max 0 70])
xlabel('t [s]');
ylabel('u(t) [kW]');
legend;
matlab2tikz('u_dec_noise_island.tikz', 'height', '\fheight', 'width', '\fwidth' );

% %% Centraliced frequency control
% options     =   odeset('MaxStep', 0.1, 'AbsTol', 1e-8);
% x0  =   [50; zeros(n,1); phi_ref*ones(n,1)];
% f3 = @(t,x)(fcentral_new(t,x,alpha_cent,beta_cent,gamma_cent,phi_ref,m,n,L_k,M,D,P));
% t_max   =   100;
% t_min   =   -20;
% [t_cen,y_cen]   =   ode15s(f3,[t_min,t_max], x0, options); 
% 
% figure(2)
% clf
% plot(t_cen(1:Nn:size(y_cen,1)),(y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)));
% axis([t_min t_max 49.9 50.02])
% xlabel('t [s]');
% ylabel('\omega(t) [Hz]');
% legend;
% matlab2tikz('omega_cen.tikz', 'height', '\fheight', 'width', '\fwidth' );
% 
% figure(4)
% clf
% plot(t_cen(1:Nn:size(y_cen,1)),1000*(alpha_cent*(-y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)+y_cen(1:Nn:size(y_cen,1),1)*ones(size(y_cen(1,n+2:2*n+1))))) );
% axis([t_min t_max 0 70])
% xlabel('t [s]');
% ylabel('u(t) [kW]');
% legend;
% matlab2tikz('u_cen.tikz', 'height', '\fheight', 'width', '\fwidth' );


==> Simulations/Powersystems/powersystem_frequency_large_integral_part.m <==
clear variables

%% Read IEEE test system data files
raw_bus     =   importdata('ieee30cdf_bus.txt');
raw_branch  =   importdata('ieee30cdf_branch.txt');
n           =   size(raw_bus,1);
m           =   size(raw_branch,1);
V_ref       =   132;
phi_ref     =   50;

% Extract system parameters from bus data
V   =   V_ref*ones(n,1); %raw_bus(:,10);
P   =   raw_bus(:,8) - raw_bus(:,6);
M   =   diag(0.00001*ones(size(V)));
D   =   diag(0.001*ones(size(V)));

% Extract system parameters from branch data
% Incidence matrix
B   =   zeros(n,m);
for i=1:m
    B(raw_branch(i,1),i) =  1;
    B(raw_branch(i,2),i) = -1;
end

% Admittance
K   =  diag(raw_branch(:,8))^(-1)*V_ref^2;

% Laplacian matrix
L_k=B*K*B';

% Controller parameters
alpha       =   0.8;
beta        =   0.8;
alpha_cent  =   0.8;
beta_cent   =   0.0;
gamma_cent  =   0.8;

% Fix unbalanced generation/load
%P(1) = P(1)-16.8;
P       =   zeros(n,1);
P_ss    =   P;
P(2)    =   P(2) - 0.2;
P(3)    =   P(3) - 0.2;
P(7)    =   P(7) - 0.2;

% Fix matlab2tikz memory problem
Nn      =   5;


%% Decentraliced frequency control
options     =   odeset('MaxStep', 0.01, 'AbsTol', 1e-10);

% integral action matrix (only 1 "leader")
P_error     =   0.0*(rand(n,1)-rand(n,1));
x0  =   [-(beta*eye(n)+M*L_k)^(-1)*(M*D*ones(n,1)*phi_ref+P_ss+P_error); phi_ref*ones(n,1)];
f2 = @(t,x)(fdecentral(t,x,alpha,beta,phi_ref,m,n,L_k,M,D,P+P_error));
t_max   =   20;
t_min   =   -5;
[t_dec,y_dec]   =   ode15s(f2,[t_min,t_max], x0, options); 

figure(1)
plot(t_dec(1:Nn:size(y_dec,1)),y_dec(1:Nn:size(y_dec,1),n+1:2*n));
axis([t_min t_max 49.9 50.03])
xlabel('t [s]');
ylabel('\omega(t) [Hz]'); 
legend;
matlab2tikz('omega_dec_I.tikz', 'height', '\fheight', 'width', '\fwidth' );

figure(3)
plot(t_dec(1:Nn:size(y_dec,1)),1000*(-alpha*(y_dec(1:Nn:size(y_dec,1),n+1:2*n)-phi_ref*ones(size(y_dec(1:Nn:size(y_dec,1),n+1:2*n)))) - beta*y_dec(1:Nn:size(y_dec,1),1:n)));
axis([t_min t_max 0 110])
xlabel('t [s]');
ylabel('u(t) [kW]');
legend;
matlab2tikz('u_dec_I.tikz', 'height', '\fheight', 'width', '\fwidth' );


%% Centraliced frequency control
options     =   odeset('MaxStep', 0.01, 'AbsTol', 1e-10);
x0  =   [50; zeros(n,1); phi_ref*ones(n,1)];
f3 = @(t,x)(fcentral_new(t,x,alpha_cent,beta_cent,gamma_cent,phi_ref,m,n,L_k,M,D,P));
t_max   =   20;
t_min   =   -5;
[t_cen,y_cen]   =   ode15s(f3,[t_min, t_max], x0, options); 

figure(2)
plot(t_cen(1:Nn:size(y_cen,1)),(y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)));
axis([t_min t_max 49.9 50.03])
xlabel('t [s]');
ylabel('\omega(t) [Hz]');
legend;
matlab2tikz('omega_cen_I.tikz', 'height', '\fheight', 'width', '\fwidth' );

figure(4)
plot(t_cen(1:Nn:size(y_cen,1)),1000*(alpha_cent*(-y_cen(1:Nn:size(y_cen,1),n+2:2*n+1)+y_cen(1:Nn:size(y_cen,1),1)*ones(size(y_cen(1,n+2:2*n+1))))) );
axis([t_min t_max 0 110])
xlabel('t [s]');
ylabel('u(t) [kW]');
legend;
matlab2tikz('u_cen_I.tikz', 'height', '\fheight', 'width', '\fwidth' );


==> Simulations/f.m <==
function [xprime] = f(t,x)
    alpha       =   0.0;
    gamma=0.0;
    
    xprime(1)   =   (x(2) - x(1)) + alpha*(x(2+5) - x(1+5)) - gamma*(x(1)-2) +  0.1 ;
    xprime(2)   =   (x(3) - x(2)) + alpha*(x(3+5) - x(2+5))  +  (x(1) - x(2)) + alpha*(x(1+5) - x(2+5)) - gamma*(x(2)+1);
    xprime(3)   =   (x(4) - x(3)) + alpha*(x(4+5) - x(3+5))  +  (x(2) - x(3)) + alpha*(x(2+5) - x(3+5)) - gamma*(x(3));
    xprime(4)   =   (x(5) - x(4)) + alpha*(x(5+5) - x(4+5))  +  (x(3) - x(4)) + alpha*(x(3+5) - x(4+5)) - gamma*(x(4));
    xprime(5)   =   (x(4) - x(5)) + alpha*(x(4+5) - x(5+5)) - gamma*(x(5));
    
    xprime(6)   =   x(1);
    xprime(7)   =   x(2);
    xprime(8)   =   x(3);
    xprime(9)   =   x(4);
    xprime(10)  =   x(5);
    
    xprime=xprime';
end

==> Simulations/f2.m <==
function [xprime] = f(t,x,alpha,beta,gamma,delta,d,x0)
 
    % Velocity derivative
    xprime(1)   =   beta*(x(12) - x(11)) + alpha*(x(2+5) - x(1+5))  -  gamma*x(1)  -  delta(1)*(x(11)-x0(11))  +  d(1);
    xprime(2)   =   beta*(x(13) - x(12)) + alpha*(x(3+5) - x(2+5))  +  beta*(x(11)  - x(12)) + alpha*(x(1+5) - x(2+5))  -  gamma*x(2)  -  delta(2)*(x(12)-x0(12))  +  d(2);
    xprime(3)   =   beta*(x(14) - x(13)) + alpha*(x(4+5) - x(3+5))  +  beta*(x(12)  - x(13)) + alpha*(x(2+5) - x(3+5))  -  gamma*x(3)  -  delta(3)*(x(13)-x0(13))  +  d(3);
    xprime(4)   =   beta*(x(15) - x(14)) + alpha*(x(5+5) - x(4+5))  +  beta*(x(13)  - x(14)) + alpha*(x(3+5) - x(4+5))  -  gamma*x(4)  -  delta(4)*(x(14)-x0(14))  +  d(4);
    xprime(5)   =   beta*(x(14) - x(15)) + alpha*(x(4+5) - x(5+5))  -  gamma*x(5)  -  delta(5)*(x(15)-x0(15))  +  d(5);
    
    % Integrator state derivative
    xprime(6)   =   x(11);
    xprime(7)   =   x(12);
    xprime(8)   =   x(13);
    xprime(9)   =   x(14);
    xprime(10)  =   x(15);
    
    % Positiopn derivative
    xprime(11)   =   x(1);
    xprime(12)   =   x(2);
    xprime(13)   =   x(3);
    xprime(14)   =   x(4);
    xprime(15)   =   x(5);
    
    xprime=xprime';
    
end

==> Simulations/f3.m <==
function [xprime] = f(t,x,alpha,beta,gamma,delta,d,x_ref)
 
    % Velocity derivative
    xprime(1)   =   beta*(x(12) - x(11)) + alpha*(x(2+5) - x(1+5))  + gamma*(x(2) - x(1))  -  delta(1)*(x(1)-x_ref(1))  +  d(1);
    xprime(2)   =   beta*(x(13) - x(12)) + alpha*(x(3+5) - x(2+5))  + gamma*(x(3) - x(2)) +  beta*(x(11)  - x(12)) + alpha*(x(1+5) - x(2+5))   + gamma*(x(1) - x(2))  -  delta(2)*(x(2)-x_ref(2))  +  d(2);
    xprime(3)   =   beta*(x(14) - x(13)) + alpha*(x(4+5) - x(3+5))  + gamma*(x(4) - x(3)) +  beta*(x(12)  - x(13)) + alpha*(x(2+5) - x(3+5))   + gamma*(x(2) - x(3))  -  delta(3)*(x(3)-x_ref(3))  +  d(3);
    xprime(4)   =   beta*(x(15) - x(14)) + alpha*(x(5+5) - x(4+5))  + gamma*(x(5) - x(4))  +  beta*(x(13)  - x(14)) + alpha*(x(3+5) - x(4+5))  + gamma*(x(3) - x(4))   -  delta(4)*(x(4)-x_ref(4))  +  d(4);
    xprime(5)   =   beta*(x(14) - x(15)) + alpha*(x(4+5) - x(5+5))  + gamma*(x(4) - x(5))  -  delta(5)*(x(5)-x_ref(5))  +  d(5);
    
    % Integrator state derivative
    xprime(6)   =   x(11);
    xprime(7)   =   x(12);
    xprime(8)   =   x(13);
    xprime(9)   =   x(14);
    xprime(10)  =   x(15);
    
    % Positiopn derivative
    xprime(11)   =   x(1);
    xprime(12)   =   x(2);
    xprime(13)   =   x(3);
    xprime(14)   =   x(4);
    xprime(15)   =   x(5);
    
    xprime=xprime';
    
end

==> Simulations/f3_robust.m <==
function [xprime] = f(t,x,A,B,C,L,d,n,r,K_P,K_I,K_S)
 
    d_hat   =   [d; zeros(size(B,2),1)];
    n_hat   =   [B*K_P*n; -K_I*n];
    r_hat   =   [B*K_P*r; K_I*r];
    A_hat   =   [A-B*K_P*C B; -K_I*C K_S*L];
    
    xprime  =   A_hat*x + r_hat + d_hat + n_hat;
    
end

==> Simulations/f4.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,alpha,beta,gamma,delta,d,vref)
 
    % Velocity derivative
    xprime(1)   =   beta*(x(12) - x(11))   + beta*(x(15) - x(11)) - alpha*x(6)    -  gamma*x(1)   - delta(1)*(x(1)-vref)  +  d(1);
    xprime(2)   =   beta*(x(13) - x(12))   + beta*(x(11)   -  x(12))       - alpha*x(6)            -  gamma*x(2)  -  delta(2)*(x(2)-vref)  +  d(2);
    xprime(3)   =   beta*(x(14) - x(13))   + beta*(x(12)   -  x(13))       - alpha*x(6)            -  gamma*x(3)  -  delta(3)*(x(3)-vref)  +  d(3);
    xprime(4)   =   beta*(x(15) - x(14))   + beta*(x(13)   -  x(14))       - alpha*x(6)            -  gamma*x(4)  -  delta(4)*(x(4)-vref)  +  d(4);
    xprime(5)   =   beta*(x(14) - x(15))   + beta*(x(14) - x(15)) - alpha*x(6)    -  gamma*x(5)   - delta(5)*(x(5)-vref)  +  d(5);
    
    % Integrator state derivative
    xprime(6)   =   x(1) - vref;
    xprime(7)   =   x(2) - vref;
    xprime(8)   =   x(3) - vref;
    xprime(9)   =   x(4) - vref;
    xprime(10)  =   x(5) - vref;
    
    % Positiopn derivative
    xprime(11)   =   x(1);
    xprime(12)   =   x(2);
    xprime(13)   =   x(3);
    xprime(14)   =   x(4);
    xprime(15)   =   x(5);
    
    xprime=xprime';
    
end

==> Simulations/noise.m <==
% Gaussian Noise

function [noise] = f(n,N_noise,snr)
 
x       =   zeros(n,N_noise);
noise   =   awgn(x,snr);

end

==> Simulations/simulation_1.m <==
% 5 agents

%opt=odeset('MaxStep',0.001);
alpha=0.5;

figure(1);
hold on
[t,y]   =   ode15s(@f,[0,50],[2 -2 8 4 5 0 0 0 0 0]);   

plot(t,y(:,1:5));
xlabel('t');
ylabel('x(t)');
%hold on
%plot(t, (y(:,1)-y(:,2)).^2 + (y(:,2)-y(:,3)).^2 + (y(:,3)-y(:,4)).^2 + (y(:,4)-y(:,5)).^2 + alpha*(y(:,6)-y(:,7)).^2 + alpha*(y(:,7)-y(:,8)).^2 + alpha*(y(:,8)-y(:,9)).^2 + alpha*(y(:,9)-y(:,10)).^2 )

==> Simulations/simulation_2.m <==
clear variables

% Generate Laplacian matrix

B_graph   =   [1 -1 0 0 0; 0 1 -1 0 0; 0 0 1 -1 0; 0 0 0 1 -1];
L   =   B_graph'*B_graph;
n   =   5;

%% 5 agents with disturbance and integral action

% Fix matlab2tikz memory problem
Nn      =   2;
t_max   =   50;

%opt=odeset('MaxStep',0.003);
K_I         =   0.1*eye(n);
K_P         =   1*eye(n);
K_S         =   0.1*eye(n);
d           =   1*[zeros(n,1);rand(n,1)];
r           =   zeros(n,1);
n_dist      =   0.01*rand(n,1);
gamma1      =   1*eye(n);


A   =   [zeros(n,n) eye(n); zeros(n,n), -gamma1*eye(n)];
B   =   [zeros(n,n); eye(n)];
C   =   [L zeros(n,n)];
   

x0          =   [5 -6 8 4 5 0 0 0 0 0 0 0 0 0 0]';

figure(1);
hold on

f3 = @(t,x)(f3_robust(t,x,A,B,C,L,d,n_dist,r,K_P,K_I,K_S));
[t,y]   =   ode15s(f3,[0,t_max],x0);   

plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:5));
xlabel('t');
ylabel('x(t)');
%title('\alpha=0');
legend;
matlab2tikz('consensus_robust_PI.tikz', 'height', '\fheight', 'width', '\fwidth' );

% %% 5 agents with disturbance and integral action
% 
% %opt=odeset('MaxStep',0.003);
% alpha       =   1;
% beta        =   5;
% gamma       =   3.0;
% delta       =   0*[1 1 1 1 1];
% d           =   [1 0 0 0 0];
% x0          =   [0 0 0 0 0 0 0 0 0 0 5 -6 8 4 5];
% 
% figure(2);
% hold on
% 
% f3 = @(t,x)(f3_robust(t,x,alpha,beta,gamma,L, d, x0));
% [t,y]   =   ode15s(f3,[0,20],x0);   
% 
% clf
% plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),11:15));
% xlabel('t');
% ylabel('x(t)');
% %title('\alpha=1');
% legend;
% matlab2tikz('consensus_with_I.tikz', 'height', '\fheight', 'width', '\fwidth' );
% 
% %% 5 agents with disturbance and with integral action: too large I-part
% opt = odeset('MaxStep',0.01);
% 
% % Fix matlab2tikz memory problem
% %Nn      =   6;
% 
% %opt=odeset('MaxStep',0.003);
% alpha       =   15;
% beta        =   5;
% gamma       =   3.0;
% delta       =   0*[1 1 1 1 1];
% d           =   [1 0 0 0 0];
% x0          =   [0 0 0 0 0 0 0 0 0 0 5 -6 8 4 5];
% 
% figure(3);
% hold on
% 
% f3 = @(t,x)(f3_robust(t,x,alpha,beta,gamma,L, d, x0));
% [t,y]   =   ode15s(f3,[0,10],x0, opt);   
% 
% clf
% plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),11:15));
% xlabel('t');
% ylabel('x(t)');
% %title('\alpha=15');
% legend;
% matlab2tikz('consensus_with_I_too_large.tikz', 'height', '\fheight', 'width', '\fwidth' );
% 
% %% 5 agents with disturbance and with integral action: too large I-part
% opt = odeset('MaxStep',0.01);
% 
% %opt=odeset('MaxStep',0.003);
% alpha       =   20;
% beta        =   5;
% gamma       =   3.0;
% delta       =   0*[1 1 1 1 1];
% d           =   [1 0 0 0 0];
% x0          =   [0 0 0 0 0 0 0 0 0 0 5 -6 8 4 5];
% 
% figure(4);
% hold on
% 
% f3 = @(t,x)(f3_robust(t,x,alpha,beta,gamma,L, d, x0));
% [t,y]   =   ode15s(f3,[0,10],x0, opt);   
% 
% clf
% plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),11:15));
% xlabel('t');
% ylabel('x(t)');
% %title('\alpha=20');
% legend;
% matlab2tikz('consensus_with_way_I_too_large.tikz', 'height', '\fheight', 'width', '\fwidth' );



==> Simulations/simulation_3_platooning.m <==
% 5 agents

%opt=odeset('MaxStep',0.003);
alpha       =   0.1;
beta        =   4;
gamma       =   2.0;
delta       =   1.0*[1 0 0 0 0];
d           =   [0 0 0 0 0];
x0          =   [1 0 0 0 0 0 0 0 0 0 5 -6 8 4 5];
x_ref       =   [2 2 2 2 2 0 0 0 0 0 0 0 0 0 0];

figure(1);
hold on

f32 = @(t,x)(f3(t,x,alpha,beta,gamma,delta,d,x_ref));
[t,y]   =   ode15s(f32,[0,200],x0);   

plot(t,y(:,1:15));
xlabel('t');
ylabel('x(t)');
legend;
%hold on
%plot(t, (y(:,1)-y(:,2)).^2 + (y(:,2)-y(:,3)).^2 + (y(:,3)-y(:,4)).^2 +
%(y(:,4)-y(:,5)).^2 + alpha*(y(:,6)-y(:,7)).^2 + alpha*(y(:,7)-y(:,8)).^2 +
%alpha*(y(:,8)-y(:,9)).^2 + alpha*(y(:,9)-y(:,10)).^2 )

==> Simulations/simulation_4.m <==
%5 Power systems frequency control

%opt=odeset('MaxStep',0.003);
alpha       =   1.0;
beta        =   2;
gamma       =   0.2;
delta       =   1*[1 1 1 1 1];
d           =   [10 0 0 0 0];
vref        =   50;
x0          =   [50 50 50 50 50 -gamma*50/alpha -gamma*50/alpha -gamma*50/alpha -gamma*50/alpha -gamma*50/alpha  0 0 0 0 0];


figure(1);
hold on

f5 = @(t,x)(f4(t,x,alpha,beta,gamma,delta, d, vref));
[t,y]   =   ode15s(f5,[0,200],x0);   

plot(t,y(:,1:10));
xlabel('t');
ylabel('x(t)');
legend;
%hold on
%plot(t, (y(:,1)-y(:,2)).^2 + (y(:,2)-y(:,3)).^2 + (y(:,3)-y(:,4)).^2 +
%(y(:,4)-y(:,5)).^2 + alpha*(y(:,6)-y(:,7)).^2 + alpha*(y(:,7)-y(:,8)).^2 +
%alpha*(y(:,8)-y(:,9)).^2 + alpha*(y(:,9)-y(:,10)).^2 )

==> Simulations/simulation_5.m <==
% Power systems frequency control
% Define parameters
